How much time do we have before catastrophic disclosure occurs?

Claims of the retrieval of crashed craft or vehicles from non-human intelligence(s) (NHI) abound in the popular culture and media. For this article, the number of unsubstantiated claims is utilized to estimate the time expected until a "catastrophic disclosure" occurs. The term was defined at the 2023 Sol Foundation's inaugural conference as an accidental disclosure of strong evidence of the existence of NHI. The phrase refers to this occurring outside the control of major human institutions, such as governments and militaries. One possible example of this is the crash of a piloted (space)craft or ET probe in the middle of a busy metropolis (such as the New York City Times Square). The distribution of humans across the Earth's surface, the population as a function of time, and the fraction of individuals owning a camera-phone, also versus time, are each taken into consideration as a foundation for a rigorous statistical analysis. This author adopts a skeptical and agnostic approach and does not conclude NHI or ET are real, but applies standard statistical distributions as educational examples of critical thinking to an issue which captures the imagination of the public as almost no other issue does. Making the extraordinary assumptions that sentient species other than humans exist, are capable of constructing vehicles for transportation, and are sufficiently fallible that their technology can malfunction, it becomes possible to quantify some potential answers to the question of how long it might be before smartphone imagery and/or video evidence appears on the web and becomes irrevocable via classification in the modern era. Results of simulations of numerous potential scenarios with varying degrees of optimism indicate that, if NHI are real, catastrophic disclosure may actually happen accidentally rather soon, with the mean expected year being 2040 +/- 20 under the default assumptions.

==> catDisc.cpp <==

#include <iostream>
#include <cstdlib>
#include <cmath>
#include <random>

#define TRIALS 100000ul

static const double sqrt2 = std::sqrt(2.);
static const double sqrt2_PI = std::sqrt(2.*M_PI);
static const double sqrt2_div_PI = std::sqrt(2./M_PI);
static const double four_minus_PI_div_2 = 0.5*(4.-M_PI);
static const double two_PI = 2.*M_PI;

std::default_random_engine generator;
using namespace std;

double rand_uniform ( ) {
  
  uniform_real_distribution<double> distribution(0.,1.);
  return distribution(generator);
  
}

double rand_skewGauss ( double xi, double omega, double alpha ) {  // do NOT use for alpha of zero
  
  double delta = alpha / sqrt ( 1. + alpha * alpha );
  double gamma1 = four_minus_PI_div_2 * (pow(delta * sqrt2_div_PI, 3.) / pow(1. - 2. * delta * delta / M_PI, 1.5));  // skewness
  double muz = delta * sqrt2_div_PI;
  double sigz = sqrt(1. - muz * muz);
  double m_o;
  if (alpha > 0.) m_o = muz - 0.5 * gamma1 * sigz - 0.5 * exp(-two_PI / alpha);
  if (alpha < 0.) m_o = muz - 0.5 * gamma1 * sigz + 0.5 * exp( two_PI / alpha);
  double mode = xi + omega * m_o;
  // the height should be the value of the PDF at the mode
  double height = exp(-0.5 * (pow((mode - xi) / omega, 2.))) / (sqrt2_PI * omega) * erfc(-1. * alpha * (mode - xi) / omega / sqrt2);
  bool gotValue = false;
  double minX = xi - 6. * omega;
  double maxX = xi + 6. * omega;  // +/- 6sigma should be essentially +/- infinity
  //  can increase these for even better accuracy, at the cost of speed
  double testX, testY, testProb;
  while (gotValue == false) {
    testX = minX + (maxX - minX) * rand_uniform();
    testY = height * rand_uniform();  // between 0 and peak height
    // calculate the value of the skewGauss PDF at the test x-value
    testProb = exp(-0.5 * (pow((testX - xi) / omega, 2.))) / (sqrt2_PI * omega) * erfc(-1. * alpha * (testX - xi) / omega / sqrt2);
    if (testProb >= testY) gotValue = true;
  }
  return testX;
  
}

double popWorld ( double time, unsigned short int mode ) {
  
  double total = 0.0;
  
  if ( mode == 0 )
    total = 8.183e9*exp(-0.5*pow((time-2049.1)/63.746,2.));
  if ( mode == 1 )
    total = 1.027e10+(2.96e8-1.027e10)/pow(1.+pow(time/2020.9,56.388),1.988);
  if ( mode == 2 )
    total = 4.0181e+11-4.7813e+8*time+1.4014e+5*time*time;
  if ( total < 0. ) total = 0.;
  
  return total;
  
}

double smartFrac ( double time, unsigned short int mode ) {
  
  double smartPhoneFraction = 0.0;
  
  smartPhoneFraction = -0.26506+(-1.5883+0.26506)/(1.+pow((time-1999.5)/12.387,6.7706));
  smartPhoneFraction = pow(10.,smartPhoneFraction);
  if ( mode == 1 && time >= 2022. )
    smartPhoneFraction += 0.0045238 * (time-2021.);
  if ( mode == 2 && time >= 2022. )
    smartPhoneFraction += 0.01 * (time-2021.);
  if ( smartPhoneFraction > 1. ) smartPhoneFraction = 1.;
  if ( smartPhoneFraction < 0. ) smartPhoneFraction = 0.;
  if ( time < 2007. ) smartPhoneFraction = 0.;

  return smartPhoneFraction;
  
}

int main ( int argc, char **argv ) {
  
  default_random_engine genMain;

  unsigned short mode, numCrash;
  cout << "World total population clock? (low=0,medium=1,high=2): ";
  cin >> mode;
  
  double rate;
  cout << "Crashes per century: ";
  cin >> rate;
  rate *= 1e-2;

  unsigned int start;
  cout << "The starting year is: ";
  cin >> start;
  
  double distance; unsigned short witMin = 1;
  if ( mode == 0 ) distance = 0.075;
  if ( mode == 1 ) distance = 0.15;
  if ( mode == 2 ) distance = 0.300;
  
  double year = (double)start;
  poisson_distribution<unsigned short> distribution(rate);
  unsigned int yrSeen[TRIALS];
  for ( unsigned long trialNum = 0; trialNum < TRIALS; ++trialNum ) {
    
    double popNow = 8e9, xi = 1.8149;
    numCrash = 0;
    unsigned long int peopleActual = 0; //those with smartphones
    while ( peopleActual < witMin ) {
      numCrash = distribution(genMain);
      if ( numCrash > 0 ) {
	popNow = popWorld ( double(year), mode );
	xi = 1.5467 + 4.2773e-11 * popNow;
      }
      for ( unsigned short u = 0; u < numCrash; ++u ) {
	double logPopRho = -2.1;
	while ( logPopRho < -2. || logPopRho > 5. ) {
	  logPopRho = rand_skewGauss ( xi, 1.711, -2.4 );
	  if ( mode == 2 ) break;
	}
	double popRho = pow(10.,logPopRho); //people/km^2
	double people = popRho * M_PI * distance * distance;
	poisson_distribution<unsigned long int> distribution2(people*smartFrac(double(year),mode));
	peopleActual = distribution2(genMain);
	cerr.precision(3);
	cerr << trialNum << "\t" << year << "\t" << popRho << "\t" << people << "\t" << peopleActual << endl;
	if ( peopleActual >= witMin ) { yrSeen[trialNum] = (unsigned int)year; break; }
      }
      //peopleActual = 0;
      ++year;
      numCrash = 0;
    }
    
    year = start; numCrash = 0;
    
  }

  for ( unsigned long i = 0; i < TRIALS; ++i ) cout << yrSeen[i] << endl;
  
  return 0;
  
}

